The Banach-Tarski Paradox

This thesis presents the strong and weak forms of the Banach-Tarski paradox based on the Hausdorff paradox. It provides modernized proofs of the paradoxes and necessary properties of equidecomposable and paradoxical sets. The historical significance of the paradox for measure theory is covered, along with its incorrect attribution to Banach and Tarski. Finally, the necessity of the axiom of choice is discussed and contrasted with other axiomatic and topological assumptions that enable the paradoxes.

==> figs/irrational.m <==
t2=2*3.5/24*[0:32];
t=t2(1:end-1);
s=2*3.3/24;

t3=2*pi*[0:0.001:1];
k=80;
%plot(cos(t).*(1-t/80),sin(t).*(1-t/80), '-x')
%hAxis = gca;
%plot(cos(t).*(1-t/80),sin(t).*(1-t/80), '-x')
%hAxis.YAxisLocation = 'left';
%hAxis.YAxisLocation = 'left'
%axis ("on");
%plot(cos(t).*(1-t/80),sin(t).*(1-t/80), '-x')
%



%figure('visible','off')

cla
hold off

plot([1],[0],'.')
text(1.05,0,"$\\vect{p}$")


%axis ("on");
%axis ("label","ticxy");
%axis ("on");

%grid on

axis([-1,1,-1,1], "square")
set (gca, "xaxislocation", "origin")
set (gca, "yaxislocation", "origin")
set (gca, "box", "off")
set (gca, "xtick", [-1:1:1])
set (gca, "ytick", [-1:1:1])

print -dpdflatex "-S150,150" -F:40  "irrational1.tex"

cla
%plot(cos(t3), sin(t3), '-b')
hold on
plot(cos(t).*(1-t/k),sin(t).*(1-t/k), '.')
plot(cos(t2).*(1-t2/k),sin(t2).*(1-t2/k), ':k')
%legend("$X$")
axis([-1,1,-1,1])
%axis ("on");
set (gca, "xaxislocation", "origin")
set (gca, "yaxislocation", "origin")
%set (gca, box", on")
%set (gca, "box", on")
%set (gca, "box", "on")
%set (gca, "box", "off")
%set (gca, "box", "on")
set (gca, "box", "off")
%grid on
text(1.05,0,"$\\vect{p}$")
text(1.02,0.28,"$\\rho \\vect{p}$")

print -dpdflatex "-S150,150" -F:40 "irrational2.tex"

cla

%plot(cos(t3), sin(t3), '-b')

plot(cos(t(2:end)).*(1-t(2:end)/k),sin(t(2:end)).*(1-t(2:end)/k), 'r.')
hold on
plot(cos(t2(2:end)).*(1-t2(2:end)/k),sin(t2(2:end)).*(1-t2(2:end)/k), ':k')
%legend("$\\rho X$")
%legend("boxoff")
set (gca, "xaxislocation", "origin")
set (gca, "yaxislocation", "origin")

text(1.02,0.28,"$\\rho \\vect{p}$")
print -dpdflatex "-S150,150" -F:40 "irrational3.tex"


cla

t2=2*3.5/24*[-1:32];
t=t2(1:end-1);

plot(cos(t).*(1-t/k),sin(t).*(1-t/k), 'g.')
hold on
plot(cos(t2).*(1-t2/k),sin(t2).*(1-t2/k), ':k')
set (gca, "xaxislocation", "origin")
set (gca, "yaxislocation", "origin")

text(1.05,0,"$\\vect{p}$")
text(1.02,-0.28,"$\\rho^{-1} \\vect{p}$")
print -dpdflatex "-S150,150" -F:40 "irrational4.tex"

